Deep Learning Statistical Arbitrage

Statistical arbitrage exploits temporal price differences between similar assets. We develop a unifying conceptual framework for statistical arbitrage and a novel data driven solution. First, we construct arbitrage portfolios of similar assets as residual portfolios from conditional latent asset pricing factors. Second, we extract their time series signals with a powerful machine-learning time-series solution, a convolutional transformer. Lastly, we use these signals to form an optimal trading policy, that maximizes risk-adjusted returns under constraints. Our comprehensive empirical study on daily US equities shows a high compensation for arbitrageurs to enforce the law of one price. Our arbitrage strategies obtain consistently high out-of-sample mean returns and Sharpe ratios, and substantially outperform all benchmark approaches.

==> PlotsDeepStrategies/renaming.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Dec  3 23:44:00 2020

@author: jorge
"""

import os
BASE_DIR = r'C:\Users\jorge\Downloads\rename'
file_names = os.listdir(BASE_DIR) 
for fn in file_names:
    new_fn = fn.replace('30lookback_1000lengthTraining_[1, 8]filters_4attention_0.25dropout_16hiddenunits', 'standard') 
    #new_fn = fn.replace('0.0005transCost_0.0001holdCost_residualWeights','frictions')
    #new_fn = fn.replace('0transCost_0holdCost_residualWeights','')
    os.rename(os.path.join(BASE_DIR, fn), os.path.join(BASE_DIR, new_fn))

